Identification of Friction Models for MPC-based Control of a PowerCube Serial Robot

For model-based control, an accurate and in its complexity suitable representation of the real system is a decisive prerequisite for high and robust control quality. In a structured step-by-step procedure, a model predictive control (MPC) scheme for a Schunk PowerCube robot is derived. Neweul-M$^2$ provides the necessary nonlinear model in symbolical and numerical form. To handle the heavy online computational burden involved with the derived nonlinear model, a linear time-varying MPC scheme is developed based on linearizing the nonlinear system concerning the desired trajectory and the a priori known corresponding feed-forward controller. To improve the identification of the nonlinear friction models of the joints, a nonlinear regression method and the Sparse Identification of Nonlinear Dynamics (SINDy) are compared with each other concerning robustness, online adaptivity, and necessary preprocessing of the input data. Everything is implemented on a slim, low-cost control system with a standard laptop PC.

==> fig/SizeSettings.m <==
%% Settings
textWidth = 17;     % LaTeX text width (16.998 cm)
ratio = 0.475;      % So there's a space between figures

figWidth = ratio * textWidth;
figHeight = figWidth / 1.618034;

%% Format Fig
itm_formatfig('LatexNarrow',...
    'FontSize', 10,...
    'FigSize', [figWidth; figHeight],...
    'LegendLocation', 'southwest');

%% Move legend
TargetLocation = 'southwest';
TargetMargin = 0.015;

% % compare velocity figure
% xlim([0 70])
% ylim([-1.5 1])
% TargetLocation = 'southwest';
% TargetMargin = 0.025;

% % compare joint models
% ylim([-100 120])
% TargetLocation = 'northwest';
% TargetMargin = 0.015;

% % joint friction beta
% ylim([-100 120])
% xlim([-1.5 1])
% TargetLocation = 'northwest';
% TargetMargin = 0.015;

% % joint friction gamma
% ylim([-70 100])
% TargetLocation = 'northwest';
% TargetMargin = 0.015;

% Move legend closer to the edge according to Target Location and Margin
ax = gca;
axPos = ax.Position;
le = ax.Legend;
lePos = le.Position;

marginX = TargetMargin;
marginY = marginX * (ax.OuterPosition(3) / ax.OuterPosition(4));

% [x y w h]
if strcmp(TargetLocation, 'northwest')
    lePos = [axPos(1) + marginX,...
        axPos(2) + axPos(4) - lePos(4) - marginY,...
        lePos(3:4)];
elseif strcmp(TargetLocation, 'southwest')
    lePos = [axPos(1) + marginX,...
        axPos(2) + marginY,...
        lePos(3:4)];
end

le.Position = lePos;

%% Make color bar thinner
ax = gca;
fig = gcf;
bar = fig.findobj('type', 'colorbar');

axWidth = ax.Position(3);
bar.Position(3) = 0.3 * bar.Position(3);
bar.Position(1) = bar.Position(1) + 0.07;
ax.Position(3) = axWidth + 0.07;


==> fig/itm_formatfig.m <==
function itm_formatfig(varargin)
% itm_formatfig(varargin)
%
% The script itm_formatfig formats Matlab figures, it is suitable for
% standard xy-plots and for figures with subplots. For other figures such
% as 3D plots or bar diagrams, a basic formation is carried out.
% If desired, figures are stored as fig-, pdf- and png-documents.
%
% By default, this script will apply to the currently active figure.
% It is advisable to carry out the formatting directly after your figure
% has been created, e.g.
%
% figure;
% plot([0:1e-3:2], sin(2*pi*[0:1e-3:2]));
% xlabel('time [s]');
% ylabel('displacement [m]');
% grid on;
% itm_formatfig(2);
%
%
% SELECT THE PRESET FOR THE DESIRED FIGURE FORMAT
%
% The first input argument is obligatory and defines the figure format preset as follows.
%
%
% 1 or 'LatexNarrow'..... Creates a narrow figure for Latex documents,
%                         fits e.g. the ITM Latex template for BSC, MSC, ...
%                         Figure size is 6 cm x 8 cm.
% 2 or 'LatexWide' ...... Creates a wide figure for Latex documents,
%                         fits e.g. the ITM Latex template for BSC, MSC, ...
%                         Figure size is 14 cm x 8 cm.
%                         This is the default format.
% 3 or 'Word' ........... Creates a figure for Word documents
%                         Figure size is 13 cm x 10 cm.
% 4 or 'PowerPoint' ..... Creates a figure for Powerpoint presentations,
%                         please use .png format!
% 5 or 'Poster' ......... Sets the aspect ratio to 4 x 3, here the size is
%                         12 cm x 9 cm
% 6 or 'WikiNarrow' ..... Creates a narrow figure for the Wiki
% 7 or 'WikiWide' ....... Creates a wide figure for the Wiki
% 8 or 'Movie' .......... Sets the aspect ratio to 4 x 3, here the size is
%                         12 cm x 9 cm
% 9 or 'UserDef' ........ User-definded preset
% 10 or 'Diss' .......... Creates a figure that fits the ITM Latex template
%                         for dissertations
%
% Example:
% itm_formatfig(2);
%
%
% STORE THE FORMATTED FIGURE AND EXPORT TO A GRAPHICS FORMAT
%
% In order to store the formatted figure, the parameter/value pairs
%
% 'FigName', '<filename>' for the filename and optionally
% 'FigPath', '<directory>' for the target directory.
%
% can be passed. Files of the types .fig, .png and .pdf will be created and stored.
% In case no target directory is defined, the current Matlab working directory will be used.
%
% Example:
% itm_formatfig(2,'FigName','mypicture','FigPath','~');
%
%
% FURTHER FIGURE PARAMETERS
%
% Apart from the presets, other input options may be defined as parameter/value pairs as follows
% (default values are given in {}).
%
% 'BorderWidth' ......... Width of box border lines [pt] (numeric scalar)
% 'Box' ................. Display a box or not ({'on'}, 'off)
% 'FigName'...............Filename for saving fig, pdf and png documents in
%                         the current working directory (string)
% 'FigPath'...............Target directory if other than the current working
%                         directory is desired (string).
% 'FigSize' ............. Figure width and height [cm] (numeric 2-by-1 vector)
% 'Figure' .............. Figure can be specified ({gcf}, figure handle)
% 'FontName' ............ Font to be used in all contained text, e.g. 'Arial'
%                         (string)
% 'FontSize' ............ Fontsize in all text [pt] (numeric scalar)
% 'GridLineStyle' ....... Style for the grid lines ('-', '--', {:}, '-.')
% 'Grid' ................ Switch the grid on or off ({'on'}, 'off')
% 'LabelFlag' ........... set 0 to remove label text and title from the
%                         figure ({1}, 0)
% 'LegendLocation' ...... Location of the legend ({'NorthEast'}, 'NorthWest',
%                         'SouthEastOutside' etc.)
% 'LineWidth' ........... Linewidth for all lines [pt] (numeric scalar)
% 'MarkerSize' .......... Markersize for all lines. If empty, all marker
%                         sizes are kept (numeric scalar)
% 'SpreadSubplots' ...... Larger subplot diagrams within the given figure
%                         size. Specify the number of subplots as a numerical 2-by-1
%                         vector in vertical and horizontal direction. {[]}
% 'OnlyBasic' ........... Logical parameter, whether to quit after the very
%                         basic formatting. This avoids problems with 3D
%                         plots and subplots. When in use, the adjustment
%                         of the position of the axes in the figure as well
%                         as the positioning of the labels is omitted.
%                         ('true', {'false'})
% 'Verbose' ..............Switch text output to the matlab console on or off.
%                         ({'on'}, 'off')
%
%
% Examples:
% itm_formatfig(2,'LegendLocation','NorthWestOutside','FigName','mypicture');
% itm_formatfig('Word','LineWidth',2,'FontName','Times','LegendLocation','SouthEast');
% itm_formatfig(2,'SpreadSubplots', [2 2]);
% itm_formatfig(2,'LineWidth',2,'FontName','Arial','FigName','bild1','figpath','~');
% itm_formatfig('PowerPoint','LegendLocation','NorthEast','FigName','mypicture','FigPath','~');
%
%

% get matlab version
ver_ = version('-release');
if str2double(ver_(1:4))>2013
    newMatlab_ = 1;
else
    newMatlab_ = 0;
end

% Select default settings
fontsize_ = 12;
fontname_ = 'Times';
linewidth_ = 0.5;
markerSize_ = 5;
epsxsize_   = 13.5;
epsysize_   = 8;
fixedWhiteSpace_ = false;
usebox_     = 'on';
boundaryWidth_ = [1 1 1 1];
borderwidth_ = 0.5;
gridlinestyle_ = ':';
switchgrid_ = 'on';
legendlocation_ = 'NorthEast';
labelflag_ = 1;
verbose_ = 1; % parameter to adjust output, 0: off
backcolor_ = [1 1 1]; % white background
legendbox_ = 'on'; % box around the legend
spreadSubplots_ = [];
onlybasic_ = false; % Perform only the very basic adjustments, supposed to work always
figHandle_ = gcf;
setDefaultAxesColorOrder_ = false;
figname_ = 0;
figpath_ = './';

% Treat input arguments
if(nargin == 0)
    error('itm_formatfig: Please define format preset as first input argument, e.g. itm_formatfig(''LatexWide''). The script itm_formatfig is aborted.')
    return;
end;


% Check verbose
h_ = [];
if length(varargin) > 1
    for h_ = 2:2:length(varargin)
        if strcmp(lower(varargin{h_}),'verbose')
            
            if ~isa(varargin{h_+1},'char')
                error('itm_formatfig: Value of ''Verbose'' must be either ''on'' or ''off''. The script itm_formatfig is aborted.');
                return;
            else
                if ~strcmp(varargin{h_+1},'on') && ~strcmp(varargin{h_+1},'off')
                    error('itm_formatfig: Value of ''Verbose'' must be either ''on'' or ''off''. The script itm_formatfig is aborted.');
                    return;
                end
            end
            
            if strcmp(varargin{h_+1},'on')
                verbose_ = 1;
            end
            if strcmp(varargin{h_+1},'off')
                verbose_ = 0;
            end
            
        end
    end
end
h_ = [];



% Presets
switch lower(varargin{1})
    case {1,'1', 'latexnarrow'}
        epsxsize_   = 6;
        epsysize_   = 6;
        linewidth_  = 0.5;
        borderwidth_ = 0.5;
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 1 ''LatexNarrow''\n');
        end
    case {2,'2','latexwide'}
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 2 ''LatexWide''\n');
        end
    case {3,'3','word'}
        epsxsize_ = 13;
        epsysize_ = 10;
        fontname_ = 'Arial';
        fontsize_ = 11;
        linewidth_ = 1;
        gridlinestyle_ = ':';
        borderwidth_ = 1;
        legendlocation_ = 'NorthEast';
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 3 ''Word''\n');
        end
    case {4,'4','pp','powerpoint'}
        epsxsize_ = 11.5;
        epsysize_ = 8;
        fontsize_ = 16;
        fontname_ = 'Arial';
        linewidth_ = 1.5;
        borderwidth_ = 1;
        markerSize_ = 6;
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 4 ''PowerPoint''\n');
        end
    case {5,'5','poster'}
        epsxsize_ = 40;
        epsysize_ = 20;
        fontsize_ = 21;
        linewidth_ = 2;
        markerSize_ = 8;
        borderwidth_ = 1;
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 5 ''Poster''\n');
        end
    case {6,'6','wikinarrow'}
        epsxsize_   = 8;
        epsysize_   = 6;
        fontsize_ = 10;
        linewidth_ = 1;
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 6 ''WikiNarrow''\n');
        end
    case {7,'7','wikiwide'}
        epsxsize_   = 12;
        epsysize_   = 6;
        fontsize_ = 10;
        linewidth_ = 1;
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 7 ''WikiWide''\n');
        end
    case {8,'8','movie'}
        epsxsize_   = 12;
        epsysize_   = 9;
        fontsize_ = 10;
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 8 ''Movie''\n');
        end
    case {9,'9','userdef'}
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 9 ''UserDef''\n');
        end
    case {10,'10','diss'}
        epsxsize_   = 15.99;
        epsysize_   = 9.88;
        fontsize_ = 11;
        if(verbose_>0)
            fprintf('itm_formatfig: Preset 10 ''Diss''\n');
        end
        
    otherwise
        %             fprintf('\nFormat preset (first input argument) not defined or invalid. Default format "2: latexwide" is used.\n');
        error('itm_formatfig: Format preset is not defined or is invalid, please check first input argument. The script itm_formatfig is aborted.')
        return;
end


if length(varargin) > 1 && rem(length(varargin),2) == 0
    error('itm_formatfig: Number of input arguments is invalid, please check parameter/value pairs. The script itm_formatfig is aborted.')
    return;
end

idx_ = 3;

% Treat optional input arguments
for h_ = idx_:2:length(varargin)
    
    switch lower(varargin{h_-1})
        case 'axes'
            if(~isempty(varargin{h_}))
                axes(varargin{h_});
            end
        case 'borderwidth'
            if(~isempty(varargin{h_}))
                if ~isa(varargin{h_},'numeric')
                    error('itm_formatfig: Value of ''BorderWidth'' must be a numeric scalar. The script itm_formatfig is aborted.');
                    return;
                else
                    size_ = [];
                    size_ = size(varargin{h_});
                    if size_(1) > 1 || size_(2) >1
                        error('itm_formatfig: Value of ''BorderWidth'' must be a numeric scalar. The script itm_formatfig is aborted.');
                        clear size_;
                        return;
                    end
                end
                borderwidth_ = varargin{h_};
            end
        case 'boundarywidth'
            if(~isempty(varargin{h_}))
                boundaryWidth_ = varargin{h_};
                fixedWhiteSpace_ = true;
            end
        case 'box'
            if(~isempty(varargin{h_}))
                
                if ~isa(varargin{h_},'char')
                    error('itm_formatfig: Value of ''Box'' must be either ''on'' or ''off''. The script itm_formatfig is aborted.');
                    return;
                else
                    if ~strcmp(varargin{h_},'on') && ~strcmp(varargin{h_},'off')
                        error('itm_formatfig: Value of ''Box'' must be either ''on'' or ''off''. The script itm_formatfig is aborted.');
                        return;
                    end
                end
                
                usebox_ = varargin{h_};
            end
        case 'defaultaxescolororder'
            if(~isempty(varargin{h_}))
                setDefaultAxesColorOrder_ = logical(varargin{h_});
            end
        case 'figsize'
            if(~isempty(varargin{h_}))
                if ~isa(varargin{h_},'numeric')
                    error('itm_formatfig: Value of ''FigSize'' must be a numeric 2-by-1 vector. The script itm_formatfig is aborted.');
                    return;
                else
                    if size(varargin{h_}, 1) > 2 || size(varargin{h_}, 2) ~= 1
                        error('itm_formatfig: Value of ''FigSize'' must be a numeric 2-by-1 vector. The script itm_formatfig is aborted.');
                        clear size_;
                        return;
                    end
                end
                
                epsxsize_ = varargin{h_}(1);
                epsysize_ = varargin{h_}(2);
            end
        case 'figure'
            if(~isempty(varargin{h_}))
                figHandle_ = varargin{h_};
                figure(figHandle_(1));
            end
        case 'fixedwhitespace'
            if(~isempty(varargin{h_}))
            elseif(islogical(varargin{h_}))
                fixedWhiteSpace_ = varargin{h_};
            elseif(isnumeric(varargin{h_}))
                fixedWhiteSpace_ = true;
                boundaryWidth_ = varargin{h_};
            elseif(ischar(varargin{h_}))
                if(strcmpi('true',varargin{h_}))
                    fixedWhiteSpace_ = true;
                elseif(strcmpi('false',varargin{h_}))
                    fixedWhiteSpace_ = false;
                else
                    error('Unknown argument ''%s'' passed together with ''%s''!',varargin{h_},varargin{h_-1});
                end
            else
                error('Unknown argument ''%s'' passed together with ''%s''!',varargin{h_},varargin{h_-1});
            end
        case 'fontname'
            if(~isempty(varargin{h_}))
                
                
                if ~isa(varargin{h_},'char')
                    error('itm_formatfig: Value of ''FontName'' must be a string. The script itm_formatfig is aborted.');
                    return;
                end
                
                fontname_ = varargin{h_};
            end
        case 'fontsize'
            if(~isempty(varargin{h_}))
                if ~isa(varargin{h_},'numeric')
                    error('itm_formatfig: Value of ''FontSize'' must be a numeric scalar. The script itm_formatfig is aborted.');
                    return;
                else
                    if size(varargin{h_}, 1) > 1 || size(varargin{h_}, 2) > 1
                        error('itm_formatfig: Value of ''FontSize'' must be a numeric scalar. The script itm_formatfig is aborted.');
                        return;
                    end
                end
                fontsize_ = varargin{h_};
            end
        case 'grid'
            if(~isempty(varargin{h_}))
                if ~isa(varargin{h_},'char')
                    error('itm_formatfig: Value of ''Grid'' must be either ''on'' or ''off''. The script itm_formatfig is aborted.');
                    return;
                else
                    if ~strcmp(varargin{h_},'on') && ~strcmp(varargin{h_},'off')
                        error('itm_formatfig: Value of ''Grid'' must be either ''on'' or ''off''. The script itm_formatfig is aborted.');
                        return;
                    end
                end
                switchgrid_ = varargin{h_};
            end
        case 'gridlinestyle'
            if(~isempty(varargin{h_}))
                gridlinestyle_ = varargin{h_};
            end
        case 'labelflag'
            if(~isempty(varargin{h_}))
                labelflag_ = varargin{h_};
            end
        case 'legendbox'
            if(~isempty(varargin{h_}))
                
                if ~isa(varargin{h_},'char')
                    error('itm_formatfig: Value of ''LegendBox'' must be either ''on'' or ''off''. The script itm_formatfig is aborted.');
                    return;
                else
                    if ~strcmp(varargin{h_},'on') && ~strcmp(varargin{h_},'off')
                        error('itm_formatfig: Value of ''LegendBox'' must be either ''on'' or ''off''. The script itm_formatfig is aborted.');
                        return;
                    end
                end
                legendbox_ = varargin{h_};
            end
        case 'legendlocation'
            if(~isempty(varargin{h_}))
                legendlocation_ = varargin{h_};
            end
        case 'linewidth'
            % Empty keeps all corresponding settings
            if ~isa(varargin{h_},'numeric')
                error('itm_formatfig: Value of ''LineWidth'' must be a numeric scalar. The script itm_formatfig is aborted.');
                return;
            else
                size_ = [];
                size_ = size(varargin{h_});
                if size_(1) > 1 || size_(2) >1
                    error('itm_formatfig: Value of ''LineWidth'' must be a numeric scalar. The script itm_formatfig is aborted.');
                    clear size_;
                    return;
                end
            end
            linewidth_ = varargin{h_};
        case 'markersize'
            % Empty keeps all corresponding settings
            
            if ~isa(varargin{h_},'numeric')
                error('itm_formatfig: Value of ''MarkerSize'' must be a numeric scalar. The script itm_formatfig is aborted.');
                return;
            else
                size_ = [];
                size_ = size(varargin{h_});
                if size_(1) > 1 || size_(2) >1
                    error('itm_formatfig: Value of ''MarkerSize'' must be a numeric scalar. The script itm_formatfig is aborted.');
                    clear size_;
                    return;
                end
            end
            
            markerSize_ = varargin{h_};
        case 'spreadsubplots'
            % Empty keeps all corresponding settings
            spreadSubplots_ = varargin{h_};
        case 'onlybasic'
            if(~isempty(varargin{h_}))
                onlybasic_ = varargin{h_};
            end
            
            
        case 'figname'
            if(~isempty(varargin{h_}))
                
                if ~isa(varargin{h_},'char')
                    error('itm_formatfig: Value of ''FigName'' must be a string. The script itm_formatfig is aborted.');
                    return;
                end
                
                figname_ = varargin{h_};
            end
        case 'figpath'
            if(~isempty(varargin{h_}))
                
                
                if ~isa(varargin{h_},'char')
                    error('itm_formatfig: Value of ''FigPath'' must be a string. The script itm_formatfig is aborted.');
                    return;
                end
                
                figpath_ = varargin{h_};
            end
            
        case 'verbose'
            % was checked above
            
            
        otherwise
            error('itm_formatfig: Unknown option ''%s'' is passed. The script itm_formatfig is aborted.',varargin{h_-1});
            
    end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Set defaults
% set(0,'DefaultAxesFontsize'   ,fontsize_)
% set(0,'DefaultTextFontsize'   ,fontsize_)
set(0,'DefaultTextInterpreter','tex');
set(0,'DefaultTextLineStyle'  ,'none');
if(setDefaultAxesColorOrder_)
    set(0,'DefaultAxesColorOrder',[0 0 1;1 0 0;0 0 0;0 0.5 0],...
        'DefaultAxesLineStyleOrder','-|-|-|-');
end

% store Renderer
set(gcf,'Renderer','painters');
% renderer_ = get(gcf,'Renderer');


% Ensure the windowstyle is not 'docked' as then some things cannot be
% changed
set(gcf,'WindowStyle','normal');

mainaxeshandles_   = [];
legendaxeshandles_ = [];
% get handles
linehandles_ = findobj(gcf,'Type','Line');
if newMatlab_
    allaxeshandles_ = findobj(gcf,'type','axes');
    mainaxeshandles_ = findobj(gcf,'type','axes');
    if ~isempty(findobj(gcf,'type','legend'))
        legendaxeshandles_ = findobj(gcf,'type','legend');
    end
    
else
    allaxeshandles_ = findobj(gcf,'type','axes');
    % Find all axes and legends
    handletype = strcmp('', get(allaxeshandles_, 'Tag'));
    for h = 1 : length(allaxeshandles_)
        if handletype(h)
            mainaxeshandles_(end+1) = allaxeshandles_(h);
        else
            legendaxeshandles_(end+1) =  allaxeshandles_(h);
        end
    end
end

% If a linewidth is set, adjust the width of all lines
if(~isempty(linewidth_))
    set(linehandles_,'LineWidth',linewidth_);
end
if(~isempty(markerSize_))
    set(linehandles_,'MarkerSize',markerSize_);
end
% Adjust axes
% switch box on/off
set(mainaxeshandles_, 'Box', usebox_);
set(legendaxeshandles_, 'Box', legendbox_);


% adjust borderwidth of box
if newMatlab_
    set(mainaxeshandles_,'LineWidth', borderwidth_);
    set(legendaxeshandles_,'LineWidth', borderwidth_);
else
    set(allaxeshandles_,'LineWidth', borderwidth_);
end

% set grid
set(mainaxeshandles_, 'GridLineStyle', gridlinestyle_);
for h = 1:length(mainaxeshandles_)
    grid(mainaxeshandles_(h), switchgrid_);
end

% format text
alltext_ = [findobj(gcf,'Type','text'); findobj(gcf,'Tag','legend')];
myaxes_ = findobj(gcf,'Type','axes');
for h_ = 1:length(myaxes_)
    alltext_ = [alltext_; myaxes_(h_); get(myaxes_(h_),'Title'); ...
        get(myaxes_(h_),'XLabel'); get(myaxes_(h_),'YLabel'); ...
        get(myaxes_(h_),'ZLabel')];
end
set(alltext_,'FontSize',fontsize_);
set(alltext_,'FontName',fontname_);
set(gca,'FontName', fontname_);

% get fontheight
fontheight = fontsize_ * 127/3600; % fontheight in cm


% remove all text, if desired
if labelflag_ == 0;
    set(gca,'XTickLabel',[],'XTickLabelMode','manual');% remove x ticks
    set(gca,'YTickLabel',[],'YTickLabelMode','manual');% remove y ticks
    title('');
    set(gca,'Position',[.01 .01 .98 .98]);             % 98 % of length and height
end

% prepare figure
set(gcf,'PaperType','a4');                             % paper size A4
set(gcf,'PaperOrientation','portrait');                % orientation portrait
set(gcf,'PaperUnits','centimeters');                   % paper unit Centimeters
set(gcf,'PaperPosition', [4 4 epsxsize_ epsysize_]);   % size of figure
set(gcf,'PaperPositionMode','manual');
set(gcf,'Units','centimeters');                        % figure unit Centimeters
fp = get(gcf,'Position');                              % get figure position
set(gcf,'Position',[fp(1) fp(2) epsxsize_ epsysize_]); % make figure wysiwyg

% Farben richten. Dabei wird vorausgesetzt, dass die Axis durchscheinend
% ist
% Dies sollte im startup durchgefuehrt werden.
set (gcf,'Color',backcolor_);   % set colour of figure
% set (gca,'Color',backcolor);    % set colour of axis
set(gcf,'InvertHardCopy','off') % Damit's auch auf dem Drucker so rauskommt
% Adjust legend location
if newMatlab_
    set(findobj(gcf,'Type','legend'),'Location', legendlocation_);
else
    set(findobj(gcf,'Type','axes','Tag','legend'),'Location', legendlocation_);
end

% Determine whether the selected figure is suitable for full formatting or
% if a basic version shall be used, which does not break anything
[az_,el_] = view;

% Check if there is a colorbar

Colorbar_flag = 0;
ax = findall(gcf,'type','axes');
axtags = get(ax,'Tag');
Colorbar_flag = ismember('Colorbar', axtags);

% ab MatlabR2014b
if Colorbar_flag == 0
    ax_neu = findall(gcf,'type','ColorBar');
    Colorbar_flag = ~isempty(ax_neu);
end

if(length(mainaxeshandles_) > 1 && isempty(spreadSubplots_))
    [az_,el_] = view;
    % Subplots in use, do only basic formatting
    onlybasic_ = true;
    %fprintf('\nFound subplots, quitting after basic formatting\n')
    fprintf('Found subplots, basic formatting.\n')
elseif(az_~=0 || el_~=90)
    % Not a 2D plot but some 3D graph
    onlybasic_ = true;
    %fprintf('\nFound 3D-Plot, quitting after basic formatting\n')
    fprintf('Found 3D-Plot, basic formatting.\n')
elseif(Colorbar_flag == 1)
    % Not a 2D plot but some 3D graph
    onlybasic_ = true;
    % fprintf('\nFound Colorbar, quitting after basic formatting\n')
    fprintf('Found Colorbar, basic formatting.\n')
end

if(onlybasic_)
    % Don't adjust sizes or positions, leave everything to user
    % Set units of all axes to normalized, this enables the manual resizing
    if newMatlab_
        set(mainaxeshandles_,'Units','normalized');
        set(legendaxeshandles_,'Units','normalized');
    else
        set(allaxeshandles_,'Units','normalized');
    end
    
    
    % set(allaxeshandles_,'Units','normalized');
    
    %     set(gcf,'renderer',renderer_); % Reset renderer
    % Usage hints
    
    % optional saving
    if figname_ ~= 0
        if figpath_(end) ~= '/'
            figpath_ = [figpath_ '/'];
        end
        saveas(gcf,[figpath_ figname_ '.fig']);
        print(gcf,'-depsc',[figpath_ figname_ '.eps']);
        print(gcf,'-dpng',[figpath_ figname_ '.png']);
    else
        if(verbose_>0)
            fprintf('\nTo store the figure, please use one of these commands');
            fprintf('\n\tprint -depsc ''myFigure.eps''\n\tprint -dpng  ''myFigure.png''\n');
        end
    end
    
    
    return;
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% format figure
if(length(mainaxeshandles_) == 1)
    %% One axes, general adjustments
    % If only one axes is available, adjust settings
    xlabelh = get(mainaxeshandles_, 'XLabel');
    ylabelh = get(mainaxeshandles_, 'YLabel');
    % Set units
    set(xlabelh,'Units','centimeters');
    set(ylabelh,'Units','centimeters');
    set(mainaxeshandles_,'Units','centimeters');
    %  axpos = get(mainaxeshandles_,'Position');
    % initialize label position
    set(xlabelh,'Position',[0 0]);
    set(ylabelh,'Position',[0 0]);
    % get tight inset of main axes
    ti = get(mainaxeshandles_, 'TightInset');
    
    % check if ticklabels were overwritten by text
    flag_x = zeros(1,length(alltext_));
    flag_y = zeros(1,length(alltext_));
    for k_ = 1 : length(alltext_)
        flag_x(k_) = strcmp('MUXTL', get(alltext_(k_), 'Tag'));
        flag_y(k_) = strcmp('MUYTL', get(alltext_(k_), 'Tag'));
    end
    if ((norm(flag_x) > 0) || (norm(flag_y) > 1))
        ti(1) = ti(1) + 1.6*fontheight;
        ti(2) = ti(2) + 1.2*fontheight;
    end
    
    % initialize new label positions
    posxlabel = get(xlabelh,'Position');
    posylabel = get(ylabelh,'Position');
    
    % Adjust xlabel position
    set(xlabelh,'Margin',1);
    set(xlabelh,'VerticalAlignment','bottom');
    % set  vertical position
    %     posxlabel(2) = -ti(2) -1.5*fontheight;
    posxlabel(2) = -ti(2) -1.2*fontheight;
    set(xlabelh,'Position', posxlabel);
    
    % Adjust ylabel position
    set(ylabelh,'Margin',1);
    set(ylabelh,'VerticalAlignment','top');
    % set horizontal position
    posylabel(1) = - ti(1) -1.6*fontheight;
    set(ylabelh,'Position',posylabel);
    
    % Adjust position of axes with respect to the labels
    axpos = get(mainaxeshandles_,'position');
    posxlabel = get(xlabelh,'Position');
    posylabel = get(ylabelh,'Position');
    
    axpos(1) = -posylabel(1) + 0.35*fontheight;
    axpos(2) = -posxlabel(2) + 0.3*fontheight;
    %         axpos(1) = -posylabel(1);
    %         axpos(2) = -posxlabel(2);
    
    
    set(mainaxeshandles_,'position',axpos);
    
    %% One axes, legend specific adjustments
    if ~isempty(legendaxeshandles_)
        % Legends in the figure
        if strfind(legendlocation_, 'Outside') > 0
            % legend outside
            set(gcf,'Units','centimeters');
            set(mainaxeshandles_,'Units','centimeters');
            set(legendaxeshandles_,'Units','centimeters');
            
            % Move legend to the boundary, adjust the size of the axes so it fills the space
            figpos = get(gcf,'position');
            legendpos = get(legendaxeshandles_,'position');
            legendpos(1) = figpos(3) - legendpos(3);
            set(legendaxeshandles_,'position',legendpos);
            axpos = get(mainaxeshandles_,'position');
            axpos(3) = figpos(3) - axpos(1) - legendpos(3) - ti(3) - 0.5*fontheight;
            set(mainaxeshandles_,'Position',axpos);
            axpos = get(mainaxeshandles_,'Position');
            axpos(4) = figpos(4) - axpos(2) - ti(4);
            set(mainaxeshandles_, 'Position',axpos);
            
            axpos = get(mainaxeshandles_,'position');
            posxlabel = get(xlabelh,'Position');
            posylabel = get(ylabelh,'Position');
            
            axpos(1) = -posylabel(1) + 0.35*fontheight;
            axpos(2) = -posxlabel(2) + 0.3*fontheight;
            set(mainaxeshandles_,'position',axpos);
            
            % Adjust position of the legend
            legendpos = get(legendaxeshandles_,'Position');
            legendpos(2) = axpos(2) + axpos(4) - legendpos(4);
            set(legendaxeshandles_,'Position',legendpos);
            
            axpos = get(mainaxeshandles_,'position');
            axpos(3) = figpos(3) - axpos(1) - legendpos(3) - ti(3);
            set(mainaxeshandles_,'Position',axpos);
            
            axpos = get(mainaxeshandles_,'position');
            posxlabel = get(xlabelh,'Position');
            posylabel = get(ylabelh,'Position');
            
            axpos(1) = -posylabel(1)+ 0.3*fontheight;
            axpos(2) = -posxlabel(2)+ 0.3*fontheight;
            set(mainaxeshandles_,'position',axpos);
            
        else
            % legend inside
            set(gcf,'Units','centimeters');
            set(mainaxeshandles_,'Units','centimeters');
            set(legendaxeshandles_,'Units','centimeters');
            figpos = get(gcf,'position');
            axpos = get(mainaxeshandles_,'position');
            axpos(3) = figpos(3) - axpos(1) - ti(3) - 0.5*fontheight;
            set(mainaxeshandles_,'Position',axpos);
            axpos = get(mainaxeshandles_,'Position');
            axpos(4) = figpos(4) - axpos(2) - ti(4);
            set(mainaxeshandles_, 'Position',axpos);
            
            axpos = get(mainaxeshandles_,'position');
            posxlabel = get(xlabelh,'Position');
            posylabel = get(ylabelh,'Position');
            
            axpos(1) = -posylabel(1)  + 0.3*fontheight;
            axpos(2) = -posxlabel(2)  + 0.3*fontheight;
            set(mainaxeshandles_,'position',axpos);
            
            set(legendaxeshandles_, 'Location', legendlocation_);
            
            axpos = get(mainaxeshandles_,'position');
            posxlabel = get(xlabelh,'Position');
            posylabel = get(ylabelh,'Position');
            
            axpos(1) = -posylabel(1)  + 0.3*fontheight;
            axpos(2) = -posxlabel(2)  + 0.3*fontheight;
            set(mainaxeshandles_,'position',axpos);
            
        end
        % Center labels, change and reset all units
        set(gcf,'Units','normalized');
        set(mainaxeshandles_,'Units','normalized');
        set(xlabelh,'Units','normalized');
        set(ylabelh,'Units','normalized');
        
        set(xlabelh,'HorizontalAlignment','center');
        posxlabel = get(xlabelh,'Position');
        posxlabel(1) = 0.5;
        set(xlabelh,'Position',posxlabel);
        
        set(ylabelh,'HorizontalAlignment','center');
        posylabel = get(ylabelh,'Position');
        posylabel(2) = 0.5;
        set(ylabelh,'Position',posylabel);
        
        set(gcf,'Units','centimeters');
        set(mainaxeshandles_,'Units','centimeters');
        set(xlabelh,'Units','centimeters');
        set(ylabelh,'Units','centimeters');
        
        
        % If the white space arouns the figure is to be fixed, handle that
        if(fixedWhiteSpace_)
            
            oldPos_ = get(mainaxeshandles_,'Position');
            
            newPos_(3) = oldPos_(3) - boundaryWidth_(1) - boundaryWidth_(3);
            newPos_(4) = oldPos_(4) - boundaryWidth_(2) - boundaryWidth_(4);
            newPos_(1:2) = oldPos_(1:2) + boundaryWidth_(1:2);
            
            set(mainaxeshandles_,'Position',newPos_);
            
            set(gcf,'Units','normalized');
            set(mainaxeshandles_,'Units','normalized');
            set(xlabelh,'Units','normalized');
            set(ylabelh,'Units','normalized');
            
            set(xlabelh,'HorizontalAlignment','center');
            posxlabel = get(xlabelh,'Position');
            posxlabel(1) = 0.5;
            set(xlabelh,'Position',posxlabel);
            
            set(ylabelh,'HorizontalAlignment','center');
            posylabel = get(ylabelh,'Position');
            posylabel(2) = 0.5;
            set(ylabelh,'Position',posylabel);
            
            set(gcf,'Units','centimeters');
            set(mainaxeshandles_,'Units','centimeters');
            set(xlabelh,'Units','centimeters');
            set(ylabelh,'Units','centimeters');
            
            if strfind(legendlocation_, 'Outside') > 0
                legendpos(1) = legendpos(1) - boundaryWidth_(3);
                legendpos(2) = legendpos(2) - boundaryWidth_(4);
                set(legendaxeshandles_,'Position',legendpos);
            end
        end
        
    else
        %% One axes, no legend
        set(gcf,'Units','centimeters');
        set(mainaxeshandles_,'Units','centimeters');
        figpos = get(gcf,'position');
        axpos = get(mainaxeshandles_,'position');
        axpos(3) = figpos(3) - axpos(1) - ti(3) - 0.5*fontheight;
        set(mainaxeshandles_,'Position',axpos);
        axpos = get(mainaxeshandles_,'Position');
        axpos(4) = figpos(4) - axpos(2) - ti(4);
        set(mainaxeshandles_, 'Position',axpos);
        
        %         axpos = get(mainaxeshandles_,'position');
        %         posxlabel = get(xlabelh,'Position');
        %         posylabel = get(ylabelh,'Position');
        %
        %         axpos(1) = -posylabel(1);
        %         axpos(2) = -posxlabel(2);
        %         set(mainaxeshandles_,'position',axpos);
        
        axpos = get(mainaxeshandles_,'position');
        posxlabel = get(xlabelh,'Position');
        posylabel = get(ylabelh,'Position');
        
        axpos(1) = -posylabel(1) + 0.35*fontheight;
        axpos(2) = -posxlabel(2) + 0.3*fontheight;
        %         axpos(1) = -posylabel(1);
        %         axpos(2) = -posxlabel(2);
        set(mainaxeshandles_,'position',axpos);
        
    end
    % Center labels a second time
    set(gcf,'Units','normalized');
    set(mainaxeshandles_,'Units','normalized');
    set(xlabelh,'Units','normalized');
    set(ylabelh,'Units','normalized');
    
    set(xlabelh,'HorizontalAlignment','center');
    posxlabel = get(xlabelh,'Position');
    posxlabel(1) = 0.5;
    set(xlabelh,'Position',posxlabel);
    
    set(ylabelh,'HorizontalAlignment','center');
    posylabel = get(ylabelh,'Position');
    posylabel(2) = 0.5;
    set(ylabelh,'Position',posylabel);
    
    set(gcf,'Units','centimeters');
    set(mainaxeshandles_,'Units','centimeters');
    set(xlabelh,'Units','centimeters');
    set(ylabelh,'Units','centimeters');
    
    % If the white space at the left and bottom are to be fixed, handle that
    if(fixedWhiteSpace_)
        
        oldPos_ = get(mainaxeshandles_,'Position');
        
        newPos_(3) = oldPos_(3) - boundaryWidth_(1) - boundaryWidth_(3);
        newPos_(4) = oldPos_(4) - boundaryWidth_(2) - boundaryWidth_(4);
        newPos_(1:2) = oldPos_(1:2) + boundaryWidth_(1:2);
        
        set(mainaxeshandles_,'Position',newPos_);
        
        set(gcf,'Units','normalized');
        set(mainaxeshandles_,'Units','normalized');
        set(xlabelh,'Units','normalized');
        set(ylabelh,'Units','normalized');
        
        set(xlabelh,'HorizontalAlignment','center');
        posxlabel = get(xlabelh,'Position');
        posxlabel(1) = 0.5;
        set(xlabelh,'Position',posxlabel);
        
        set(ylabelh,'HorizontalAlignment','center');
        posylabel = get(ylabelh,'Position');
        posylabel(2) = 0.5;
        set(ylabelh,'Position',posylabel);
        
        set(gcf,'Units','centimeters');
        set(mainaxeshandles_,'Units','centimeters');
        set(xlabelh,'Units','centimeters');
        set(ylabelh,'Units','centimeters');
        
    end
    
    set(gcf,'Units','normalized');
    set(xlabelh,'Units','normalized');
    set(ylabelh,'Units','normalized');
    set(mainaxeshandles_,'Units','normalized');
    set(legendaxeshandles_,'Units','normalized');
    
else
    %% Several axes, general adjustments
    % For several axes, meaning subplots, the task is more complicated.
    % In order to get good results, the user should specify the number of
    % subplots in x and y direction. Then they are aligned, and arranged so
    % they don't overlap.
    if(length(spreadSubplots_) ~= 2)
        % If nothing is specified, division by number of axes
        spreadSubplots_ = length(allaxeshandles_)*ones(1,2);
        %         spreadSubplots_ = length(allaxes_)*ones(1,2);
        if(verbose_ > 1)
            warning('Number of subplots not specified! You get better results using the option ''subplots'' together with the dimensions.');
        end
    end
    % Spread axes so they use all the space
    allOuterPos_ = zeros(length(mainaxeshandles_),4);
    for h_ = 1:length(mainaxeshandles_)
        oldUnits_ = get(mainaxeshandles_(h_),'Units');
        set(mainaxeshandles_(h_),'Units','normalized');
        OuterPos_ = get(mainaxeshandles_(h_),'OuterPosition');
        OuterPos_(1:2:3) = round(OuterPos_(1:2:3) * spreadSubplots_(2))/spreadSubplots_(2);
        OuterPos_(2:2:4) = round(OuterPos_(2:2:4) * spreadSubplots_(1))/spreadSubplots_(1);
        OuterPos_(3) = max(OuterPos_(3), 1/spreadSubplots_(2)); % Ensure positive width
        OuterPos_(4) = max(OuterPos_(4), 1/spreadSubplots_(1)); % Ensure positive height
        allOuterPos_(h_,:) = OuterPos_;
        set(mainaxeshandles_(h_),'OuterPosition',OuterPos_);
        set(mainaxeshandles_(h_),'Units',oldUnits_);
    end
    % Determine number of fields in x and y direction
    numX_ = 0;
    numY_ = 0;
    for g_ = 0:spreadSubplots_(2)
        numX_ = numX_ +any(any(allOuterPos_(:,1) == g_/spreadSubplots_(2)));
        numY_ = numY_ +any(any(allOuterPos_(:,2) == g_/spreadSubplots_(1)));
    end
    % Align subplots so all legends are visible
    allPosition_ = cell2mat(get(mainaxeshandles_,'Position'));
    for h_ = 0:numX_-1 % determine X-direction
        % Left boundary
        idx_ = allOuterPos_(:,1)==h_/spreadSubplots_(2);
        allPosition_(idx_,3) = allPosition_(idx_,3) - (max(allPosition_(idx_,1))-allPosition_(idx_,1));
        allPosition_(idx_,1) = max(allPosition_(idx_,1));
        % Right boundary
        idx_ = (allOuterPos_(:,1)+allOuterPos_(:,3))==(h_+1)/spreadSubplots_(2);
        minPos_ = min(allPosition_(idx_,1)+allPosition_(idx_,3));
        allPosition_(idx_,3) = minPos_-allPosition_(idx_,1);
    end
    for h_ = 0:numY_-1 % determine Y-direction
        % Lower boundary
        idx_ = allOuterPos_(:,2)==h_/spreadSubplots_(1);
        allPosition_(idx_,4) = allPosition_(idx_,4) - (max(allPosition_(idx_,2))-allPosition_(idx_,2));
        allPosition_(idx_,2) = max(allPosition_(idx_,2));
        % Upper boundary
        idx_ = (allOuterPos_(:,2)+allOuterPos_(:,4))==(h_+1)/spreadSubplots_(1);
        minPos_ = min(allPosition_(idx_,2)+allPosition_(idx_,4));
        allPosition_(idx_,4) = minPos_-allPosition_(idx_,2);
    end
    for g_ = 1:length(mainaxeshandles_) % Apply settings
        set(mainaxeshandles_(g_),'Position',allPosition_(g_,:));
    end
    % If the white space at the left and bottom are to be fixed, handle that
    if(fixedWhiteSpace_)
        if(numX_ == 1)
            for h_ = 1:length(mainaxeshandles_)
                % temporarily change units to those of the figure
                oldUnits_ = get(mainaxeshandles_(h_),'Units');
                set(mainaxeshandles_(h_),'Units',get(gcf,'Units'));
                newPos_ = get(mainaxeshandles_(h_),'Position');
                newPos_(3) = newPos_(3)+newPos_(1)-boundaryWidth_(1);
                newPos_(1) = boundaryWidth_(1);
                set(mainaxeshandles_(h_),'Position',newPos_);
                set(mainaxeshandles_(h_),'Units',oldUnits_);
            end
        end
        if(numY_ == 1)
            for h_ = 1:length(mainaxeshandles_)
                % temporarily change units to those of the figure
                oldUnits_ = get(mainaxeshandles_(h_),'Units');
                set(mainaxeshandles_(h_),'Units',get(gcf,'Units'));
                newPos_ = get(mainaxeshandles_(h_),'Position');
                newPos_(4) = newPos_(4)+newPos_(1:2)-boundaryWidth_(2);
                newPos_(2) = boundaryWidth_(2);
                set(mainaxeshandles_(h_),'Position',newPos_);
                set(mainaxeshandles_(h_),'Units',oldUnits_);
            end
        end
        % Check if this made problems
        oldUnits_ = get(mainaxeshandles_,'Units');
        set(mainaxeshandles_,'Units','normalized');
        if(any(any(cell2mat(get(mainaxeshandles_,'OuterPosition'))<-1e-4)))
            warning('Using the option ''fixedwhitespace'' causes bad results, try running %s without this option again!',mfilename);
        end
        for h_ = 1:length(mainaxeshandles_)
            set(mainaxeshandles_(h_),'Units',oldUnits_{h_});
        end
    end
end

% Set units of all axes to normalized, this enables the manual resizing
if newMatlab_
    set(mainaxeshandles_,'Units','normalized');
    set(legendaxeshandles_,'Units','normalized');
else
    set(allaxeshandles_,'Units','normalized');
end
% set(gcf,'Renderer',renderer_);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if(length(figHandle_) > 1)
    % If several figures shall be treated, recursively call again
    idx_ = find(strcmpi('figure',varargin));
    myOpts = varargin;
    myOpts{idx_+1} = figHandle_(2:end);
    itm_formatfig(myOpts{:});
end

% set units for printing
set(gcf,'Units','Inches');
printpos = get(gcf,'Position');
set(gcf,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[printpos(3), printpos(4)])

% optional saving
if figname_ ~= 0
    if figpath_(end) ~= '/'
        figpath_ = [figpath_ '/'];
    end
    print(gcf,'-dpdf',[figpath_ figname_ '.pdf'],'-r0');
    %     print(gcf,'-depsc',[figpath_ figname_ '.eps'],'-r0');
    print(gcf,'-dpng ',[figpath_ figname_ '.png'],'-r600');
    saveas(gcf,[figpath_ figname_ '.fig']);
    if(verbose_>0)
        fprintf('itm_formatfig: Figure saved\n');
    end
end



